Finite-frequency dissipation in a driven Kondo model

Using both a resonant level model and the time-dependent Gutzwiller approximation, we study the power dissipation of a localized impurity hybridized with a conduction band when the hybridization is periodically switched on and off. The total dissipated energy is proportional to the Kondo temperature, with a non-trivial frequency dependence. At low frequencies it can be well approximated by the one of a single quench, and is obtainable analitically; at intermediate frequencies it undergoes oscillations; at high frequencies, after reaching its maximum, it quickly drops to zero. This frequency-dependent energy dissipation could be relevant to systems such as irradiated quantum dots, where Kondo can be switched at very high frequencies.

==> fig_old2/convert_to_png.sh <==
#!/bin/bash
for pdfile in *.pdf ; do
#  convert -verbose -density 500 -resize '800' "${pdfile}" "${pdfile%.*}".png
  convert -verbose -density 500 "${pdfile}" "${pdfile%.*}".png
done

